Understanding Tor Usage with Privacy-Preserving Measurement

The Tor anonymity network is difficult to measure because, if not done carefully, measurements could risk the privacy (and potentially the safety) of the network's users. Recent work has proposed the use of differential privacy and secure aggregation techniques to safely measure Tor, and preliminary proof-of-concept prototype tools have been developed in order to demonstrate the utility of these techniques. In this work, we significantly enhance two such tools--PrivCount and Private Set-Union Cardinality--in order to support the safe exploration of new types of Tor usage behavior that have never before been measured. Using the enhanced tools, we conduct a detailed measurement study of Tor covering three major aspects of Tor usage: how many users connect to Tor and from where do they connect, with which destinations do users most frequently communicate, and how many onion services exist and how are they used. Our findings include that Tor has ~8 million daily users (a factor of four more than previously believed) while Tor user IPs turn over almost twice in a 4 day period. We also find that ~40% of the sites accessed over Tor have a torproject.org domain name, ~10% of the sites have an amazon.com domain name, and ~80% of the sites have a domain name that is included in the Alexa top 1 million sites list. Finally, we find that ~90% of lookups for onion addresses are invalid, and more than 90% of attempted connections to onion services fail.

==> graphs/privcount/entry/country/plot.py <==
import sys
import os
import json
import argparse
import matplotlib
#matplotlib.use('Agg') # for systems without X11
import matplotlib.pyplot as plt
import numpy as np
import re
from math import sqrt

GUARD_WEIGHT =  0.014443753443242
interests = [
    { 'out' : 'bytes.pdf', 'ylabel' : 'Bytes', 'field': 'EntryConnectionCountryMatchByteCountList' },
    { 'out' : 'connections.pdf', 'ylabel' : 'Connections', 'field' : 'EntryConnectionCountryMatchCountList' },
    { 'out' : 'inboundcircuits.pdf', 'ylabel' : 'Circuits', 'field' : 'EntryConnectionCountryMatchInboundCircuitCountList' }
    ]



def make_plot( interest, data ):
    set_plot_options()

    # reverse sort by value
    data = sorted(data, key=lambda t: t['val'], reverse=True)
    x = []
    y = []
    yerr = []
    xlabels = []
    counter = 1
    for t in data:
        x.append(counter)
        y.append(t['val'])
        xlabels.append(t['country'].upper())
        yerr.append(t['interval'])
        counter += 1



    # now plot the thing
    plt.figure()
    plt.xticks(x,xlabels)
    plt.ylabel(interest['ylabel'])
    plt.errorbar(x,y,yerr, fmt='o', capsize=3)
    plt.savefig(interest['out'],bbox_inches='tight')

    
def main():
    data = {}

    # read the file and shove it in a big array
    with open('privcount.significant_results.txt','rt') as f:
        for l in f:
            for interest in interests:
                if interest['field'] in l:
                    res = re.search( '\'(\w\w)\'.*\s+(\d+) \+\- (\d+)\s.*\[\s+(\d+),\s+(\d+)\]', l )
                    (country,val,interval,low,high) = (res.group(1), int(res.group(2)), int(res.group(3)), int(res.group(4)), int(res.group(5)))
                    if interval != (high - val) or interval != (val - low):
                        print "Not symmetric!"
                        exit(1)

                    val /= GUARD_WEIGHT
                    interval /= GUARD_WEIGHT
                    if interest['field'] not in data: data[interest['field']] = []
                    data[interest['field']].append({ 'country' : country, 'val' : val, 'interval' : interval })
                    print interest['out'], country, val, interval

    for interest in interests:
        make_plot( interest, data[interest['field']] )
    


def set_plot_options():
    options = {
        #'backend': 'PDF',
        'font.size': 16,
        'figure.figsize': (5,3),
        'figure.dpi': 100.0,
        'grid.color': '0.1',
        'grid.linestyle': ':',
        #'grid.linewidth': 0.5,
        'axes.grid' : True,
        'axes.grid.axis' : 'y',
        #'axes.axisbelow': True,
        'axes.titlesize' : 'x-small',
        'axes.labelsize' : 'small',
        'axes.formatter.limits': (-3,3),
        'xtick.labelsize' : 10,
        'ytick.labelsize' : 10,
        'lines.linewidth' : 2.0,
        'lines.markeredgewidth' : 0.5,
        'lines.markersize' : 6,
        'legend.fontsize' : 9,
        'legend.fancybox' : False,
        'legend.shadow' : False,
        'legend.borderaxespad' : 0.5,
        'legend.numpoints' : 1,
        'legend.handletextpad' : 0.5,
        'legend.handlelength' : 1.6,
        'legend.labelspacing' : .75,
        'legend.markerscale' : 1.0,
        # turn on the following to embedd fonts; requires latex
        'ps.useafm' : True,
        'pdf.use14corefonts' : True,
        'text.usetex' : True,
    }

    for option_key in options:
        if option_key in matplotlib.rcParams:
            matplotlib.rcParams[option_key] = options[option_key]

if __name__ == '__main__': sys.exit(main())

